Path probability ratios for Langevin dynamics -- exact and approximate

Path reweighting is a principally exact method to estimate dynamic properties from biased simulations - provided that the path probability ratio matches the stochastic integrator used in the simulation. Previously reported path probability ratios match the Euler-Maruyama scheme for overdamped Langevin dynamics. Since MD simulations use Langevin dynamics rather than overdamped Langevin dynamics, this severely impedes the application of path reweighting methods. Here, we derive the path probability ratio $M_L$ for Langevin dynamics propagated by a variant of the Langevin Leapfrog integrator. This new path probability ratio allows for exact reweighting of Langevin dynamics propagated by this integrator. We also show that a previously derived approximate path probability ratio $M_{\mathrm{approx}}$ differs from the exact $M_L$ only by $\mathcal{O}(\xi^4\Delta t^4)$, and thus yields highly accurate dynamic reweighting results. ($\Delta t$ is the integration time step, $\xi$ is the collision rate.) The results are tested and the efficiency of path-reweighting is explored using butane as an example.

==> anc/OpenMM_run_script.py <==
##### This OpenMM script uses input files of the type prmtop (topology) and inpcrd (starting structure) ##

from simtk.openmm.app import *
from simtk.openmm import *
from simtk.unit import *
from sys import stdout
import numpy as np
from time import gmtime, strftime

##########################################################################################################
###  C L A S S E S #######################################################################################
##########################################################################################################

# Class to save the reweighting terms of M_approximate 
class ReweightingReporter1(object):
	def __init__(self, file, reportInterval):
		self._out = open(file, 'w')
		self._reportInterval = reportInterval

	def __del__(self):
		self._out.close()
		
	def describeNextReport(self, simulation):
		steps = self._reportInterval - simulation.currentStep%self._reportInterval
		return (steps, False, False, True, False)

	def report(self, simulation, state):
		Mapprox = LangevinLeapFrog.getGlobalVariableByName("Mapprox")
		print(Mapprox, file = self._out)  

# Class to save the reweighting terms of M_L 
class ReweightingReporter2(object):
	def __init__(self, file, reportInterval):
		self._out = open(file, 'w')
		self._reportInterval = reportInterval

	def __del__(self):
		self._out.close()
		
	def describeNextReport(self, simulation):
		steps = self._reportInterval - simulation.currentStep%self._reportInterval
		return (steps, False, False, True, False)

	def report(self, simulation, state):
		ML1 = LangevinLeapFrog.getGlobalVariableByName("ML1")
		ML2 = LangevinLeapFrog.getGlobalVariableByName("ML2")
		ML3 = LangevinLeapFrog.getGlobalVariableByName("ML3")
		print(ML1, ML2, ML3, file = self._out) 

# Class to save the reweighting terms of M_o
class ReweightingReporter3(object):
	def __init__(self, file, reportInterval):
		self._out = open(file, 'w')
		self._reportInterval = reportInterval

	def __del__(self):
		self._out.close()
		
	def describeNextReport(self, simulation):
		steps = self._reportInterval - simulation.currentStep%self._reportInterval
		return (steps, False, False, True, False)

	def report(self, simulation, state):
		MO = LangevinLeapFrog.getGlobalVariableByName("MO")
		print(MO, file = self._out)  
 
# Class to save the energy of the perturbation U(phi)
class EnergyReporter1(object):
	def __init__(self, file, reportInterval):
		self._out = open(file, 'w')
		self._reportInterval = reportInterval

	def __del__(self):
		self._out.close()
		
	def describeNextReport(self, simulation):
		steps = self._reportInterval - simulation.currentStep%self._reportInterval
		return (steps, False, False, True, True) # return (steps, positions, velocities, forces, energies)

	def report(self, simulation, state):
		state = simulation.context.getState( 		  	
		    getPositions = False,
		  	getVelocities = False,
		  	getForces = False,
		  	getEnergy = True,
		  	getParameters = False,
		  	enforcePeriodicBox = False,
		  	groups = 0b00000000000000000000000000000010) #each number after "b" is a group (from right to left) (in total there are 32 groups). 
		  	                                             #The last number is the group "0", i.e. unperturbed, 
		  	                                             #the second last is the group "1", i.e. the perturbation of phi.
		  	                                             #If all are 1, you get the energy of the full system
		energy = state.getPotentialEnergy().value_in_unit(kilojoules_per_mole)
		print(energy,file=self._out) 


		
##########################################################################################################
###  I N P U T   A N D   S E T - U P  ####################################################################
##########################################################################################################

# directories
folder_input = 'input/'
folder_output = 'output/'

# system parameters
dt = 0.002 # time step in ps
nsteps = 250000000  # total length of simulation in steps
nstxout = 50 # write-out frequency in steps
kboltz = 0.008314 # in kJ/(mol*K) 
temperature = 300 # temeprature in K
xi = 10 # collision rate in 1/ps
equsteps = 10000 # number of equilibration steps

# crete LOG-file
log = open(folder_output + "log.txt", 'w')
log.write('Timestep: ' + str(dt) + " ps\n")
log.write("nsteps: " + str(nsteps) + "\n" )
log.write("nstxout: " + str(nstxout) + "\n")
log.write("Temperature: " + str(temperature) + " K\n")
log.write("Collision rate: " + str(xi) + " 1/ps\n")
log.write("Boltzmann const.: " + str(kboltz) + " kJ/(mol*K) \n")
log.write("Simulation start: " + strftime("%Y-%m-%d %H:%M:%S", gmtime()) + "\n" )
log.close();

# input toplogy and starting structure
prmtop = AmberPrmtopFile(folder_input + 'butane.prmtop')
inpcrd = AmberInpcrdFile(folder_input + 'butane.inpcrd')

# create system
system = prmtop.createSystem(implicitSolvent=app.OBC2, nonbondedMethod=app.CutoffNonPeriodic, nonbondedCutoff=1.0, constraints=None, rigidWater=True)
    
# user defined perturbation of dihedral angle phi
perturbation1 = CustomTorsionForce("-0.1*(8.985 + 3.122*cos(0.989*theta) + 0.959*cos(2*0.989*theta) + 7.742*cos(3*0.989*theta) + 0.095*sin(0.989*theta) + 0.047*sin(2*0.989*theta) + 0.002*sin(3*0.989*theta))") # bias potential
perturbation1.addTorsion(0,1,5,8) #phi
perturbation1.setForceGroup(1)
system.addForce(perturbation1)



##########################################################################################################
###  C U S T O M   I N T E G R A T O R  ##################################################################
##########################################################################################################

# integrator constants
tau = 1./xi
c1 = np.exp(-dt/tau)                                                         
c2 = (1-c1)*tau                                               
c3 = np.sqrt(2*kboltz*temperature/tau) * np.sqrt(0.5*(1-c1*c1)*tau)    

# initialize custom integrator
LangevinLeapFrog = CustomIntegrator(dt)

# define PerDof and global variables
LangevinLeapFrog.addPerDofVariable("eta", 0)
LangevinLeapFrog.addPerDofVariable("x1", 0)
LangevinLeapFrog.addPerDofVariable("v1", 0)
LangevinLeapFrog.addGlobalVariable("c1", c1)
LangevinLeapFrog.addGlobalVariable("c2", c2)
LangevinLeapFrog.addGlobalVariable("c3", c3)

LangevinLeapFrog.addGlobalVariable("kboltz", kboltz)
LangevinLeapFrog.addGlobalVariable("temperature", temperature)
LangevinLeapFrog.addGlobalVariable("xi", xi)

LangevinLeapFrog.addGlobalVariable("nTimeSteps", 0)
LangevinLeapFrog.addGlobalVariable("nstxout", nstxout)
LangevinLeapFrog.addGlobalVariable("T", 0)
LangevinLeapFrog.addGlobalVariable("G", 0)

LangevinLeapFrog.addGlobalVariable("MapproxSum", 0)
LangevinLeapFrog.addGlobalVariable("Mapprox", 0)
LangevinLeapFrog.addPerDofVariable("sigmaApprox", 0);
LangevinLeapFrog.addComputePerDof("sigmaApprox","sqrt(2*kboltz*temperature*xi)")

LangevinLeapFrog.addGlobalVariable("ML1Sum", 0)
LangevinLeapFrog.addGlobalVariable("ML1", 0)
LangevinLeapFrog.addGlobalVariable("ML2Sum", 0)
LangevinLeapFrog.addGlobalVariable("ML2", 0)
LangevinLeapFrog.addGlobalVariable("ML3Sum", 0)
LangevinLeapFrog.addGlobalVariable("ML3", 0)

LangevinLeapFrog.addGlobalVariable("MOSum", 0)
LangevinLeapFrog.addGlobalVariable("MO", 0)

LangevinLeapFrog.addPerDofVariable("ff", 0)
LangevinLeapFrog.addPerDofVariable("ff0", 0)
LangevinLeapFrog.addPerDofVariable("ff1", 0)

### INTEGRATOR ##############################################################

# draw random number
LangevinLeapFrog.addComputePerDof("eta","gaussian")

# compute all force-fields
LangevinLeapFrog.addComputePerDof("ff","-f")
LangevinLeapFrog.addComputePerDof("ff0","-f0")
LangevinLeapFrog.addComputePerDof("ff1","f1")

# update position
LangevinLeapFrog.addComputePerDof("x1","x")
LangevinLeapFrog.addComputePerDof("v1","v")
LangevinLeapFrog.addComputePerDof("x","x + c1*v*dt - c2*dt*(ff/m) + ((c3*dt)/sqrt(m))*eta")
LangevinLeapFrog.addConstrainPositions()

# update velocity
LangevinLeapFrog.addComputePerDof("v","(x - x1)/dt")
LangevinLeapFrog.addConstrainVelocities()

### REWEIGHTING #############################################################

# counter to write out reweighting terms with same frequency as trajectory
LangevinLeapFrog.addComputeGlobal("T", "nTimeSteps/nstxout")
LangevinLeapFrog.addComputeGlobal("G","1 - delta(T-floor(T))") #every nstxout steps G is set to 0, to recalculate the sums

# M_approximate
LangevinLeapFrog.addComputeSum("MapproxSum", "((ff1 * eta) / sigmaApprox)*sqrt(dt/m) + 0.5*(ff1^2 / (sigmaApprox^2*m))*dt")	
LangevinLeapFrog.addComputeGlobal("Mapprox", "Mapprox*G + MapproxSum")

# M_L
LangevinLeapFrog.addComputeSum("ML1Sum", "(x - x1)*(ff0 - ff)")	
LangevinLeapFrog.addComputeGlobal("ML1", "ML1*G + ML1Sum")
LangevinLeapFrog.addComputeSum("ML2Sum", "v1*(ff0 - ff)")	
LangevinLeapFrog.addComputeGlobal("ML2", "ML2*G + ML2Sum")
LangevinLeapFrog.addComputeSum("ML3Sum", "(ff0*ff0 - ff*ff)/m")	
LangevinLeapFrog.addComputeGlobal("ML3", "ML3*G + ML3Sum")

# M_o
LangevinLeapFrog.addComputeSum("MOSum", "(x - x1)*(ff0 - ff)/(2*kboltz*temperature) + ((ff0*ff0 - ff*ff)*dt)/(4*kboltz*temperature*xi*m)")	
LangevinLeapFrog.addComputeGlobal("MO", "MO*G + MOSum")

# update time steps for counter
LangevinLeapFrog.addComputeGlobal("nTimeSteps", "nTimeSteps + 1")



##########################################################################################################
###  S T A R T   S I M U L A T I O N  ####################################################################
##########################################################################################################

# set-up simulation
platform = Platform.getPlatformByName('CUDA') # gpu
simulation = Simulation(prmtop.topology, system, LangevinLeapFrog, platform)
simulation.context.setPositions(inpcrd.positions)

# minimization
print('\n\n*** Minimizing ...')
simulation.minimizeEnergy()
print('*** Minimization completed ***') 

# equilibration
simulation.context.setVelocitiesToTemperature(temperature)
print('\n\n*** Equilibrating...')
simulation.step(equsteps)
print('*** Equilibration completed ***')



##########################################################################################################
###  S A V E S  ##########################################################################################
##########################################################################################################

# save trajectory
simulation.reporters.append(DCDReporter(folder_output + "trajectory.dcd", nstxout))

# save reweighting components
simulation.reporters.append(ReweightingReporter1(folder_output + "Mapprox.txt",nstxout))
simulation.reporters.append(ReweightingReporter2(folder_output + "MLangevin.txt",nstxout))
simulation.reporters.append(ReweightingReporter3(folder_output + "MOverdampedLangevin.txt",nstxout))
simulation.reporters.append(EnergyReporter1(folder_output + "potential.txt",nstxout))

# repeat procedure for nsteps
simulation.step(nsteps)

# add total calculation time to LOG-file
log = open(folder_output + "log.txt", 'a')
log.write("Simulation end: " + strftime("%Y-%m-%d %H:%M:%S", gmtime()) )
log.close();

# end
print('\n\n****** SIMULATION COMPLETED *****************************\n\n')


==> anc/butane.inpcrd <==
*****
    14
  -8.3050000   4.1140000  -0.0090000  -7.2100000   3.0600000  -0.0440000
  -9.2890000   3.6400000  -0.0690000  -8.2090000   4.8080000  -0.8500000
  -8.2620000   4.6920000   0.9200000  -5.8210000   3.6930000   0.0270000
  -7.3050000   2.4740000  -0.9650000  -7.3480000   2.3690000   0.7960000
  -4.7270000   2.6380000   0.0010000  -5.7280000   4.2850000   0.9450000
  -5.6810000   4.3780000  -0.8170000  -4.8170000   1.9580000   0.8540000
  -3.7420000   3.1130000   0.0490000  -4.7740000   2.0450000  -0.9180000


==> anc/butane.prmtop <==
%VERSION  VERSION_STAMP = V0001.000  DATE = 11/25/20  12:59:45                  
%FLAG TITLE                                                                     
%FORMAT(20a4)                                                                   
*****                                                                           
%FLAG POINTERS                                                                  
%FORMAT(10I8)                                                                   
      14       2      10       3      22       2      26       3       0       0
      65       1       3       2       3       2       3       5       2       0
       0       0       0       0       0       0       0       0      14       0
       0
%FLAG ATOM_NAME                                                                 
%FORMAT(20a4)                                                                   
C   C1  H   H1  H2  C2  H3  H4  C3  H5  H6  H7  H8  H9  
%FLAG CHARGE                                                                    
%FORMAT(5E16.8)                                                                 
 -1.67827383E+00 -1.46507292E+00  5.89801184E-01  5.89801184E-01  5.89801184E-01
 -1.46507292E+00  7.05203010E-01  7.05203010E-01 -1.67827383E+00  7.05203010E-01
  7.05203010E-01  5.89801184E-01  5.89801184E-01  5.89801184E-01
%FLAG ATOMIC_NUMBER                                                             
%FORMAT(10I8)                                                                   
       6       6       1       1       1       6       1       1       6       1
       1       1       1       1
%FLAG MASS                                                                      
%FORMAT(5E16.8)                                                                 
  1.20100000E+01  1.20100000E+01  1.00800000E+00  1.00800000E+00  1.00800000E+00
  1.20100000E+01  1.00800000E+00  1.00800000E+00  1.20100000E+01  1.00800000E+00
  1.00800000E+00  1.00800000E+00  1.00800000E+00  1.00800000E+00
%FLAG ATOM_TYPE_INDEX                                                           
%FORMAT(10I8)                                                                   
       1       1       2       2       2       1       2       2       1       2
       2       2       2       2
%FLAG NUMBER_EXCLUDED_ATOMS                                                     
%FORMAT(10I8)                                                                   
      10      12       5       4       3       8       4       3       5       4
       3       2       1       1
%FLAG NONBONDED_PARM_INDEX                                                      
%FORMAT(10I8)                                                                   
       1       2       2       3
%FLAG RESIDUE_LABEL                                                             
%FORMAT(20a4)                                                                   
LIG 
%FLAG RESIDUE_POINTER                                                           
%FORMAT(10I8)                                                                   
       1
%FLAG BOND_FORCE_CONSTANT                                                       
%FORMAT(5E16.8)                                                                 
  3.00900000E+02  3.30600000E+02
%FLAG BOND_EQUIL_VALUE                                                          
%FORMAT(5E16.8)                                                                 
  1.53750000E+00  1.09690000E+00
%FLAG ANGLE_FORCE_CONSTANT                                                      
%FORMAT(5E16.8)                                                                 
  6.29000000E+01  4.63000000E+01  3.94000000E+01
%FLAG ANGLE_EQUIL_VALUE                                                         
%FORMAT(5E16.8)                                                                 
  1.94621748E+00  1.91637234E+00  1.87762601E+00
%FLAG DIHEDRAL_FORCE_CONSTANT                                                   
%FORMAT(5E16.8)                                                                 
  2.00000000E-01  2.50000000E-01  1.80000000E-01  1.60000000E-01  1.50000000E-01
%FLAG DIHEDRAL_PERIODICITY                                                      
%FORMAT(5E16.8)                                                                 
  1.00000000E+00  2.00000000E+00  3.00000000E+00  3.00000000E+00  3.00000000E+00
%FLAG DIHEDRAL_PHASE                                                            
%FORMAT(5E16.8)                                                                 
  3.14159400E+00  3.14159400E+00  0.00000000E+00  0.00000000E+00  0.00000000E+00
%FLAG SCEE_SCALE_FACTOR                                                         
%FORMAT(5E16.8)                                                                 
  1.20000000E+00  1.20000000E+00  1.20000000E+00  1.20000000E+00  1.20000000E+00
%FLAG SCNB_SCALE_FACTOR                                                         
%FORMAT(5E16.8)                                                                 
  2.00000000E+00  2.00000000E+00  2.00000000E+00  2.00000000E+00  2.00000000E+00
%FLAG SOLTY                                                                     
%FORMAT(5E16.8)                                                                 
  0.00000000E+00  0.00000000E+00
%FLAG LENNARD_JONES_ACOEF                                                       
%FORMAT(5E16.8)                                                                 
  1.04308023E+06  9.71708117E+04  7.51607703E+03
%FLAG LENNARD_JONES_BCOEF                                                       
%FORMAT(5E16.8)                                                                 
  6.75612247E+02  1.26919150E+02  2.17257828E+01
%FLAG BONDS_INC_HYDROGEN                                                        
%FORMAT(10I8)                                                                   
       0       6       2       0       9       2       0      12       2       3
      18       2       3      21       2      15      27       2      15      30
       2      24      33       2      24      36       2      24      39       2
%FLAG BONDS_WITHOUT_HYDROGEN                                                    
%FORMAT(10I8)                                                                   
       0       3       1       3      15       1      15      24       1
%FLAG ANGLES_INC_HYDROGEN                                                       
%FORMAT(10I8)                                                                   
       0       3      18       2       0       3      21       2       3       0
       6       2       3       0       9       2       3       0      12       2
       3      15      27       2       3      15      30       2       6       0
       9       3       6       0      12       3       9       0      12       3
      15       3      18       2      15       3      21       2      15      24
      33       2      15      24      36       2      15      24      39       2
      18       3      21       3      24      15      27       2      24      15
      30       2      27      15      30       3      33      24      36       3
      33      24      39       3      36      24      39       3
%FLAG ANGLES_WITHOUT_HYDROGEN                                                   
%FORMAT(10I8)                                                                   
       0       3      15       1       3      15      24       1
%FLAG DIHEDRALS_INC_HYDROGEN                                                    
%FORMAT(10I8)                                                                   
       0       3      15      27       4       0       3      15      30       4
       3      15      24      33       4       3      15      24      36       4
       3      15      24      39       4       6       0       3      15       4
       6       0       3      18       5       6       0       3      21       5
       9       0       3      15       4       9       0       3      18       5
       9       0       3      21       5      12       0       3      15       4
      12       0       3      18       5      12       0       3      21       5
      18       3      15      24       4      18       3      15      27       5
      18       3      15      30       5      21       3      15      24       4
      21       3      15      27       5      21       3      15      30       5
      27      15      24      33       5      27      15      24      36       5
      27      15      24      39       5      30      15      24      33       5
      30      15      24      36       5      30      15      24      39       5
%FLAG DIHEDRALS_WITHOUT_HYDROGEN                                                
%FORMAT(10I8)                                                                   
       0       3      15      24       1       0       3     -15      24       2
       0       3     -15      24       3
%FLAG EXCLUDED_ATOMS_LIST                                                       
%FORMAT(10I8)                                                                   
       2       3       4       5       6       7       8       9      10      11
       3       4       5       6       7       8       9      10      11      12
      13      14       4       5       6       7       8       5       6       7
       8       6       7       8       7       8       9      10      11      12
      13      14       8       9      10      11       9      10      11      10
      11      12      13      14      11      12      13      14      12      13
      14      13      14      14       0
%FLAG HBOND_ACOEF                                                               
%FORMAT(5E16.8)                                                                 

%FLAG HBOND_BCOEF                                                               
%FORMAT(5E16.8)                                                                 

%FLAG HBCUT                                                                     
%FORMAT(5E16.8)                                                                 

%FLAG AMBER_ATOM_TYPE                                                           
%FORMAT(20a4)                                                                   
c3  c3  hc  hc  hc  c3  hc  hc  c3  hc  hc  hc  hc  hc  
%FLAG TREE_CHAIN_CLASSIFICATION                                                 
%FORMAT(20a4)                                                                   
BLA BLA BLA BLA BLA BLA BLA BLA BLA BLA BLA BLA BLA BLA 
%FLAG JOIN_ARRAY                                                                
%FORMAT(10I8)                                                                   
       0       0       0       0       0       0       0       0       0       0
       0       0       0       0
%FLAG IROTAT                                                                    
%FORMAT(10I8)                                                                   
       0       0       0       0       0       0       0       0       0       0
       0       0       0       0
%FLAG RADIUS_SET                                                                
%FORMAT(1a80)                                                                   
modified Bondi radii (mbondi)                                                   
%FLAG RADII                                                                     
%FORMAT(5E16.8)                                                                 
  1.70000000E+00  1.70000000E+00  1.30000000E+00  1.30000000E+00  1.30000000E+00
  1.70000000E+00  1.30000000E+00  1.30000000E+00  1.70000000E+00  1.30000000E+00
  1.30000000E+00  1.30000000E+00  1.30000000E+00  1.30000000E+00
%FLAG SCREEN                                                                    
%FORMAT(5E16.8)                                                                 
  7.20000000E-01  7.20000000E-01  8.50000000E-01  8.50000000E-01  8.50000000E-01
  7.20000000E-01  8.50000000E-01  8.50000000E-01  7.20000000E-01  8.50000000E-01
  8.50000000E-01  8.50000000E-01  8.50000000E-01  8.50000000E-01
%FLAG IPOL                                                                      
%FORMAT(1I8)                                                                    
       0


==> anc/rew_MSM_M_L.py <==
## This script is not optimized in terms of memory and time efficiency but written such that
## the code is comprehensible 
## From trajectory.dcd we extracted the dihedral angle trajectory using the package mdtraj

#%%

import numpy as np
import matplotlib.pyplot as plt
from scipy.sparse.linalg import eigs
from scipy.linalg import eigh

#%%

### REWEIGHTING FUNCTIONS #####################################################

# please note that we had to compute the state-space reweighting factor g as g=exp(beta*U(x)) which is
# different to equation (65) in the manuscript. The reason for this is that we had to define a negative 
# bias in OpenMM as U(x)=-a*F(x)
def compute_state_space_reweighting_factor(potential, beta):
    """compute state-space reweighting factor g=exp(beta*U(x))
    
    Parameters
    -------------------------------------------------------------
    potential: (nsteps,)-array
    potential energy of bias in kJ at same frequency as trajectory
    
    beta : float
    inverse temperature 1/(kboltz*T)
    
    
    Return
    -------------------------------------------------------------
    (nsteps,)-array
    state-space reweighting factor at same frequency as trajectory
    """
    return np.exp(beta*potential)

def compute_M_Langevin(M1, M2, M3, kboltz, T, xi, dt, tau):
    """compute path-space reweighting factor M_L
    
    Parameters
    -------------------------------------------------------------
    M1: (nsteps-1,)-array
    first part of on-the-fly M_L at same frequency as trajectory

    M2: (nsteps-1,)-array
    second part of on-the-fly M_L at same frequency as trajectory

    M3: (nsteps-1,)-array
    third part of on-the-fly M_L at same frequency as trajectory
    
    kboltz : float
    Boltzmann constant in kJ/(mol*K)
    
    T : float
    temeprature in K
    
    xi : float
    collision rate in 1/ps
    
    dt : float
    simulation time step in ps
    
    tau : int
    lag time in steps
    
    
    Return
    -------------------------------------------------------------
    (nsteps-tau,)-array
    state-space reweighting factor M_L at same frequency as trajectory
    """
    t = int(tau)
    M1 = M1.cumsum()
    M1[t:] = M1[t:] - M1[:len(M1)-t]
    M1 = M1[(t-1):]
    M1 = (-M1/(kboltz*T*xi*(1+np.exp(-xi*dt))*dt))
    M2 = M2.cumsum()
    M2[t:] = M2[t:] - M2[:len(M2)-t]
    M2 = M2[(t-1):]
    M2 = (M2/(kboltz*T*xi*(1+np.exp(xi*dt))))
    M3 = M3.cumsum()
    M3[t:] = M3[t:] - M3[:len(M3)-t]
    M3 = M3[(t-1):]
    M3 = (-((np.exp(xi*dt)-1)/(np.exp(xi*dt)+1)) * M3/(2*kboltz*T*xi**2))
    return np.exp(M1+M2+M3)



### MSM CONSTRUCTION FUNCTIONS ################################################

def compute_transition_matrix(C):
    """computes the transition probability matrix T from the correlation matrix C
    
    Parameters
    -------------------------------------------------------------
    C : (mx,mx)-array
    time correlation matrix (counting matrix)
    
    
    Return
    -------------------------------------------------------------
    T : (mx,mx)-array
    transition probability matrix 
    """
    row_sum = np.sum(C, axis=1)
    # division by zero may occur and is ignored, the resulting nan is converted to zero
    with np.errstate(invalid='ignore', divide='ignore'):
        T = np.nan_to_num(np.divide(C.transpose(),row_sum).transpose())
    return T

def compute_msm_analysis(T, nproc):
    """computes the eigenvalues and the left and right eigenvectors of the given matrix T
    
    Parameters
    -------------------------------------------------------------
    T : (mx,mx)-array
    transition probability matrix
    
    nproc : int
    the first nproc eigenvalues are calculated

    Return
    -------------------------------------------------------------
    w : (mx,1)-array 
    real part of eigenvalues, largest is w[0]
    
    vl : (mx,1)-array
    real part of left eigenvectors, vl[i] corresponds to eigenvalue w[i]
    
    rl : (mx,1)-array
    real part of right eigenvectors, vr[i] corresponds to eigenvalue w[i]
    """
    # compute eigenvalues and eigenvectors
    w, vr = eigs(T, k=nproc, which='LR')
    w, vl = eigs(T.transpose(), k=nproc, which='LR')
    # sort eigenvalues and eigenvectors
    idx = w.argsort()[::-1] 
    w = w[idx]
    vl = vl[:,idx]
    vr = vr[:,idx]
    return w.real, vl.real, vr.real

def compute_normed_MSM_analysis(vl, T, nproc):
    """computes the eigenvalues and the NORMED left and right eigenvectors of the given matrix T
    
    Parameters
    -------------------------------------------------------------
    vl : (mx,y)-array
    first y left eigenvectors (important that vl[:,0] is stationary distribution) 
    
    T : (mx,mx)-array
    transition probability matrix
    
    nproc : int
    the first nproc eigenvalues are calculated

    Return
    -------------------------------------------------------------
    w : (mx,nproc)-array 
    real part of eigenvalues, largest is w[0]
    
    vl : (mx,nproc)-array
    real part of normalized left eigenvectors, vl[i] corresponds to eigenvalue w[i]
    
    rl : (mx,nproc)-array
    real part of normalized right eigenvectors, vr[i] corresponds to eigenvalue w[i]
    """
    # compute stationary distribution mu 
    mu = np.copy(abs(vl[:,0]))
    mu = mu/np.sum(mu)
    smu = np.sqrt(mu)
    # make T hermitian using srt(mu)
    T = T/smu[np.newaxis,:]
    T = T*smu[:,np.newaxis]
    # solve eigenvalue problem using hermitian solver
    w, v = eigh(T)
    # sort eigenvalues and eigenvectors
    idx = w.argsort()[::-1] 
    w = w[idx]
    v = v[:,idx]
    # compute right and left eigenvectors
    vl = v*smu[:, np.newaxis]
    vr = v/smu[:, np.newaxis]
    return w.real[0:nproc], vl.real[:,0:nproc], vr.real[:,0:nproc]

def compute_implied_time_scales(tau, w):
    """compute implied timescale for given tau and eigenvalue
    
    Parameters
    -------------------------------------------------------------
    tau: int
    lag time in steps
    
    w : (mx,1)-array
    array containg all eigenvalues, largest is w[0]
    
    
    Return
    -------------------------------------------------------------
    time : (4,1)-array
    time[i] contains implied timescale for given tau and eigenvalue w[i]
    """
    return [-tau/np.log(w[i]) for i in np.arange(1,len(w),1)]

#%%

############################################################################
#### INPUT #################################################################
############################################################################

# load output
x = np.load("phi.npy") # trajectory of dihedral
potential = np.loadtxt("potential.txt", delimiter=" ")
ML = np.loadtxt("MLangevin.txt", delimiter=" ")
# The first element of each column in MLangevin.txt has to be discarded because it corresponds to the iteration steps x_0, to x_{txout} 
# but the first position that is written out is x_{txout} (x_0 is not written out)
ML1 = ML[1:,0]
ML2 = ML[1:,1]
ML3 = ML[1:,2]
del ML

# system parameters
nstxout = 50         # write-out frequency in steps
kboltz = 0.008314    # Boltzmann constant in  kJ/(mol*K)
temperature = 300    # temperature in K
xi = 10              # collision rate in 1/ps
dt = 0.002           # simulation time step in ps
beta = 1./(kboltz*temperature)

# MSM parameters
k = 3      # first k eigenvalues and vectors are computed
mx = 100   # number of microstates for discretization
tau = 10   # lag time in steps
taus = [20, 70, 120, 170, 220, 270, 320, 370, 420, 470, 520, 570, 620] # lag times for implied timescales



############################################################################
#### DO NOT CHANGE THESE LINES #############################################
############################################################################

# calculate borders and increment for state discretization
xmin = -np.pi- 0.001
xmax = np.pi + 0.001
xdelta = (xmax - xmin) / mx
# specify the state each trajectoy point belongs to   
D = np.floor((x-xmin)/xdelta)

# ---- implied time scales ------------------------------------------
time_scales = np.zeros((len(taus),k-1))
# state-space    
g = compute_state_space_reweighting_factor(potential, beta)    

for taau in taus:
    M = compute_M_Langevin(ML1, ML2, ML3, kboltz, temperature, xi, dt, taau)
    # counting matrix
    C = np.zeros((mx,mx))
    for i in range(0,len(D)-(taau+1)):
        start = int(D[i])
        end = int(D[i+taau])
        C[start,end] += g[i]*M[i]
    # enforce detailed balance
    C = C + C.transpose()
    # transition matrix
    T = compute_transition_matrix(C)
    # eigenvalues, left eigenvectos, right eigenvectors
    w,vl,vr = compute_msm_analysis(T, k)
    time_scales[taus.index(taau),:] = compute_implied_time_scales(taau, w)

# ---- dominant eigenspace for given lag time ------------------------

g = compute_state_space_reweighting_factor(potential, beta)
M = compute_M_Langevin(ML1, ML2, ML3, kboltz, temperature, xi, dt, tau)
# correlation matrix
C = np.zeros((mx,mx))
for i in range(0,len(D)-(tau+1)):
    start = int(D[i])
    end = int(D[i+tau])
    C[start,end] += g[i]*M[i]
# enforce detailed balance
C = C + C.transpose()
# transition matrix
T = compute_transition_matrix(C)
# eigenvalues, normed left eigenvectos, normed right eigenvectors
w,vl,vr = compute_msm_analysis(T, k)
w,vl,vr = compute_normed_MSM_analysis(vl, T, k)
# create corresponding vector containing the microstates
xx = np.linspace(xmin,xmax,mx)

# plot implied timescales
t = nstxout*dt
fig1 = plt.figure()
plt.title('implied timescales')
for i in range(0,k-1):
    plt.plot(np.array(taus)*t, time_scales[:,i]*t, label='%s' %(i+2))
plt.legend(loc=1)
plt.xlabel('$\\tau$ in ps')
plt.ylabel('its in ps')

# plot left eigenvectors
fig2 = plt.figure()
plt.title('left eigenvectors')
plt.axhline(0, linestyle='--', linewidth=1, color='k')
plt.plot(xx, vl[:,0], label='1st')
plt.plot(xx, vl[:,1], label='2nd')
plt.plot(xx, vl[:,2], label='3rd')
plt.xlabel('$\\phi$ in rad')
plt.ylabel('$l$')



==> anc/rew_MSM_M_approx.py <==
## This script is not optimized in terms of memory and time efficiency but written such that
## the code is comprehensible 
## From trajectory.dcd we extracted the dihedral angle trajectory using the package mdtraj

#%%

import numpy as np
import matplotlib.pyplot as plt
from scipy.sparse.linalg import eigs
from scipy.linalg import eigh

#%%

### REWEIGHTING FUNCTIONS #####################################################

# please note that we had to compute the state-space reweighting factor g as g=exp(beta*U(x)) which is
# different to equation (65) in the manuscript. The reason for this is that we had to define a negative 
# bias in OpenMM as U(x)=-a*F(x)
def compute_state_space_reweighting_factor(potential, beta):
    """compute state-space reweighting factor g=exp(beta*U(x))
    
    Parameters
    -------------------------------------------------------------
    potential: (nsteps,)-array
    potential energy of bias in kJ at same frequency as trajectory
    
    beta : float
    inverse temperature 1/(kboltz*T)
    
    
    Return
    -------------------------------------------------------------
    (nsteps,)-array
    state-space reweighting factor at same frequency as trajectory
    """
    return np.exp(beta*potential)

def compute_M_approx(M, tau):
    """compute path-space reweighting factor M_approx
    
    Parameters
    -------------------------------------------------------------
    M: (nsteps-1,)-array
    parts of on-the-fly M_approx at same frequency as trajectory
    
    tau : int
    lag time in steps
    
    
    Return
    -------------------------------------------------------------
    (nsteps-tau,)-array
    state-space reweighting factor M_approx at same frequency as trajectory
    """
    t = int(tau)
    M = M.cumsum()
    M[t:] = M[t:] - M[:len(M)-t]
    M = M[(t-1):]
    return np.exp(-M) 



### MSM CONSTRUCTION FUNCTIONS ################################################

def compute_transition_matrix(C):
    """computes the transition probability matrix T from the correlation matrix C
    
    Parameters
    -------------------------------------------------------------
    C : (mx,mx)-array
    time correlation matrix (counting matrix)
    
    
    Return
    -------------------------------------------------------------
    T : (mx,mx)-array
    transition probability matrix 
    """
    row_sum = np.sum(C, axis=1)
    # division by zero may occur and is ignored, the resulting nan is converted to zero
    with np.errstate(invalid='ignore', divide='ignore'):
        T = np.nan_to_num(np.divide(C.transpose(),row_sum).transpose())
    return T

def compute_msm_analysis(T, nproc):
    """computes the eigenvalues and the left and right eigenvectors of the given matrix T
    
    Parameters
    -------------------------------------------------------------
    T : (mx,mx)-array
    transition probability matrix
    
    nproc : int
    the first nproc eigenvalues are calculated

    Return
    -------------------------------------------------------------
    w : (mx,1)-array 
    real part of eigenvalues, largest is w[0]
    
    vl : (mx,1)-array
    real part of left eigenvectors, vl[i] corresponds to eigenvalue w[i]
    
    rl : (mx,1)-array
    real part of right eigenvectors, vr[i] corresponds to eigenvalue w[i]
    """
    # compute eigenvalues and eigenvectors
    w, vr = eigs(T, k=nproc, which='LR')
    w, vl = eigs(T.transpose(), k=nproc, which='LR')
    # sort eigenvalues and eigenvectors
    idx = w.argsort()[::-1] 
    w = w[idx]
    vl = vl[:,idx]
    vr = vr[:,idx]
    return w.real, vl.real, vr.real

def compute_normed_MSM_analysis(vl, T, nproc):
    """computes the eigenvalues and the NORMED left and right eigenvectors of the given matrix T
    
    Parameters
    -------------------------------------------------------------
    vl : (mx,y)-array
    first y left eigenvectors (important that vl[:,0] is stationary distribution) 
    
    T : (mx,mx)-array
    transition probability matrix
    
    nproc : int
    the first nproc eigenvalues are calculated

    Return
    -------------------------------------------------------------
    w : (mx,nproc)-array 
    real part of eigenvalues, largest is w[0]
    
    vl : (mx,nproc)-array
    real part of normalized left eigenvectors, vl[i] corresponds to eigenvalue w[i]
    
    rl : (mx,nproc)-array
    real part of normalized right eigenvectors, vr[i] corresponds to eigenvalue w[i]
    """
    # compute stationary distribution mu 
    mu = np.copy(abs(vl[:,0]))
    mu = mu/np.sum(mu)
    smu = np.sqrt(mu)
    # make T hermitian using srt(mu)
    T = T/smu[np.newaxis,:]
    T = T*smu[:,np.newaxis]
    # solve eigenvalue problem using hermitian solver
    w, v = eigh(T)
    # sort eigenvalues and eigenvectors
    idx = w.argsort()[::-1] 
    w = w[idx]
    v = v[:,idx]
    # compute right and left eigenvectors
    vl = v*smu[:, np.newaxis]
    vr = v/smu[:, np.newaxis]
    return w.real[0:nproc], vl.real[:,0:nproc], vr.real[:,0:nproc]

def compute_implied_time_scales(tau, w):
    """compute implied timescale for given tau and eigenvalue
    
    Parameters
    -------------------------------------------------------------
    tau: int
    lag time in steps
    
    w : (mx,1)-array
    array containg all eigenvalues, largest is w[0]
    
    
    Return
    -------------------------------------------------------------
    time : (4,1)-array
    time[i] contains implied timescale for given tau and eigenvalue w[i]
    """
    return [-tau/np.log(w[i]) for i in np.arange(1,len(w),1)]

#%%

############################################################################
#### INPUT #################################################################
############################################################################

# load output
x = np.load("phi.npy") # trajectory of dihedral
potential = np.loadtxt("potential.txt", delimiter=" ")
Mapprox = np.loadtxt("Mapprox.txt", delimiter=" ")
# The first element in Mapprox.txt has to be discarded because it corresponds to the iteration steps x_0, to x_{txout} 
# but the first position that is written out is x_{txout} (x_0 is not written out)
Mapprox = Mapprox[1:]

# system parameters
nstxout = 50         # write-out frequency in steps
kboltz = 0.008314    # Boltzmann constant in  kJ/(mol*K)
temperature = 300    # temperature in K
xi = 10              # collision rate in 1/ps
dt = 0.002           # simulation time step in ps
beta = 1./(kboltz*temperature)

# MSM parameters
k = 3      # first k eigenvalues and vectors are computed
mx = 100   # number of microstates for discretization
tau = 10   # lag time in steps
taus = [20, 70, 120, 170, 220, 270, 320, 370, 420, 470, 520, 570, 620] # lag times for implied timescales



############################################################################
#### DO NOT CHANGE THESE LINES #############################################
############################################################################

# calculate borders and increment for state discretization
xmin = -np.pi- 0.001
xmax = np.pi + 0.001
xdelta = (xmax - xmin) / mx
# specify the state each trajectoy point belongs to   
D = np.floor((x-xmin)/xdelta)

# ---- implied time scales ------------------------------------------
time_scales = np.zeros((len(taus),k-1))
# state-space    
g = compute_state_space_reweighting_factor(potential, beta)    

for taau in taus:
    M = compute_M_approx(Mapprox, taau)
    # counting matrix
    C = np.zeros((mx,mx))
    for i in range(0,len(D)-(taau+1)):
        start = int(D[i])
        end = int(D[i+taau])
        C[start,end] += g[i]*M[i]
    # enforce detailed balance
    C = C + C.transpose()
    # transition matrix
    T = compute_transition_matrix(C)
    # eigenvalues, left eigenvectos, right eigenvectors
    w,vl,vr = compute_msm_analysis(T, k)
    time_scales[taus.index(taau),:] = compute_implied_time_scales(taau, w)

# ---- dominant eigenspace for given lag time ------------------------

g = compute_state_space_reweighting_factor(potential, beta)
M = compute_M_approx(Mapprox, tau)
# correlation matrix
C = np.zeros((mx,mx))
for i in range(0,len(D)-(tau+1)):
    start = int(D[i])
    end = int(D[i+tau])
    C[start,end] += g[i]*M[i]
# enforce detailed balance
C = C + C.transpose()
# transition matrix
T = compute_transition_matrix(C)
# eigenvalues, normed left eigenvectos, normed right eigenvectors
w,vl,vr = compute_msm_analysis(T, k)
w,vl,vr = compute_normed_MSM_analysis(vl, T, k)
# create corresponding vector containing the microstates
xx = np.linspace(xmin,xmax,mx)

# plot implied timescales
t = nstxout*dt
fig1 = plt.figure()
plt.title('implied timescales')
for i in range(0,k-1):
    plt.plot(np.array(taus)*t, time_scales[:,i]*t, label='%s' %(i+2))
plt.legend(loc=1)
plt.xlabel('$\\tau$ in ps')
plt.ylabel('its in ps')

# plot left eigenvectors
fig2 = plt.figure()
plt.title('left eigenvectors')
plt.axhline(0, linestyle='--', linewidth=1, color='k')
plt.plot(xx, vl[:,0], label='1st')
plt.plot(xx, vl[:,1], label='2nd')
plt.plot(xx, vl[:,2], label='3rd')
plt.xlabel('$\\phi$ in rad')
plt.ylabel('$l$')



==> anc/rew_MSM_M_o.py <==
## This script is not optimized in terms of memory and time efficiency but written such that
## the code is comprehensible 
## From trajectory.dcd we extracted the dihedral angle trajectory using the package mdtraj

import numpy as np
import matplotlib.pyplot as plt
from scipy.sparse.linalg import eigs
from scipy.linalg import eigh

#%%

### REWEIGHTING FUNCTIONS #####################################################

# please note that we had to compute the state-space reweighting factor g as g=exp(beta*U(x)) which is
# different to equation (65) in the manuscript. The reason for this is that we had to define a negative 
# bias in OpenMM as U(x)=-a*F(x)
def compute_state_space_reweighting_factor(potential, beta):
    """compute state-space reweighting factor g=exp(beta*U(x))
    
    Parameters
    -------------------------------------------------------------
    potential: (nsteps,)-array
    potential energy of bias in kJ at same frequency as trajectory
    
    beta : float
    inverse temperature 1/(kboltz*T)
    
    
    Return
    -------------------------------------------------------------
    (nsteps,)-array
    state-space reweighting factor at same frequency as trajectory
    """
    return np.exp(beta*potential)

def compute_M_overdamped_Langevin(M, tau):
    """compute path-space reweighting factor M_o
    
    Parameters
    -------------------------------------------------------------
    M: (nsteps-1,)-array
    parts of on-the-fly M_o at same frequency as trajectory
    
    tau : int
    lag time in steps
    
    
    Return
    -------------------------------------------------------------
    (nsteps-tau,)-array
    state-space reweighting factor M_o at same frequency as trajectory
    """
    t = int(tau)
    M = M.cumsum()
    M[t:] = M[t:] - M[:len(M)-t]
    M = M[(t-1):]
    return np.exp(-M)



### MSM CONSTRUCTION FUNCTIONS ################################################

def compute_transition_matrix(C):
    """computes the transition probability matrix T from the correlation matrix C
    
    Parameters
    -------------------------------------------------------------
    C : (mx,mx)-array
    time correlation matrix (counting matrix)
    
    
    Return
    -------------------------------------------------------------
    T : (mx,mx)-array
    transition probability matrix 
    """
    row_sum = np.sum(C, axis=1)
    # division by zero may occur and is ignored, the resulting nan is converted to zero
    with np.errstate(invalid='ignore', divide='ignore'):
        T = np.nan_to_num(np.divide(C.transpose(),row_sum).transpose())
    return T

def compute_msm_analysis(T, nproc):
    """computes the eigenvalues and the left and right eigenvectors of the given matrix T
    
    Parameters
    -------------------------------------------------------------
    T : (mx,mx)-array
    transition probability matrix
    
    nproc : int
    the first nproc eigenvalues are calculated

    Return
    -------------------------------------------------------------
    w : (mx,1)-array 
    real part of eigenvalues, largest is w[0]
    
    vl : (mx,1)-array
    real part of left eigenvectors, vl[i] corresponds to eigenvalue w[i]
    
    rl : (mx,1)-array
    real part of right eigenvectors, vr[i] corresponds to eigenvalue w[i]
    """
    # compute eigenvalues and eigenvectors
    w, vr = eigs(T, k=nproc, which='LR')
    w, vl = eigs(T.transpose(), k=nproc, which='LR')
    # sort eigenvalues and eigenvectors
    idx = w.argsort()[::-1] 
    w = w[idx]
    vl = vl[:,idx]
    vr = vr[:,idx]
    return w.real, vl.real, vr.real

def compute_normed_MSM_analysis(vl, T, nproc):
    """computes the eigenvalues and the NORMED left and right eigenvectors of the given matrix T
    
    Parameters
    -------------------------------------------------------------
    vl : (mx,y)-array
    first y left eigenvectors (important that vl[:,0] is stationary distribution) 
    
    T : (mx,mx)-array
    transition probability matrix
    
    nproc : int
    the first nproc eigenvalues are calculated

    Return
    -------------------------------------------------------------
    w : (mx,nproc)-array 
    real part of eigenvalues, largest is w[0]
    
    vl : (mx,nproc)-array
    real part of normalized left eigenvectors, vl[i] corresponds to eigenvalue w[i]
    
    rl : (mx,nproc)-array
    real part of normalized right eigenvectors, vr[i] corresponds to eigenvalue w[i]
    """
    # compute stationary distribution mu 
    mu = np.copy(abs(vl[:,0]))
    mu = mu/np.sum(mu)
    smu = np.sqrt(mu)
    # make T hermitian using srt(mu)
    T = T/smu[np.newaxis,:]
    T = T*smu[:,np.newaxis]
    # solve eigenvalue problem using hermitian solver
    w, v = eigh(T)
    # sort eigenvalues and eigenvectors
    idx = w.argsort()[::-1] 
    w = w[idx]
    v = v[:,idx]
    # compute right and left eigenvectors
    vl = v*smu[:, np.newaxis]
    vr = v/smu[:, np.newaxis]
    return w.real[0:nproc], vl.real[:,0:nproc], vr.real[:,0:nproc]

def compute_implied_time_scales(tau, w):
    """compute implied timescale for given tau and eigenvalue
    
    Parameters
    -------------------------------------------------------------
    tau: int
    lag time in steps
    
    w : (mx,1)-array
    array containg all eigenvalues, largest is w[0]
    
    
    Return
    -------------------------------------------------------------
    time : (4,1)-array
    time[i] contains implied timescale for given tau and eigenvalue w[i]
    """
    return [-tau/np.log(w[i]) for i in np.arange(1,len(w),1)]

#%%

############################################################################
#### INPUT #################################################################
############################################################################

# load output
x = np.load("phi.npy") # trajectory of dihedral
potential = np.loadtxt("potential.txt", delimiter=" ")
MO1 = np.loadtxt("MOverdampedLangevin.txt", delimiter=" ")
# The first element in MOverdampedLangevin.txt has to be discarded because it corresponds to the iteration steps x_0, to x_{txout} 
# but the first position that is written out is x_{txout} (x_0 is not written out)
MO1 = MO1[1:]

# system parameters
nstxout = 50         # write-out frequency in steps
kboltz = 0.008314    # Boltzmann constant in  kJ/(mol*K)
temperature = 300    # temperature in K
xi = 10              # collision rate in 1/ps
dt = 0.002           # simulation time step in ps
beta = 1./(kboltz*temperature)

# MSM parameters
k = 3      # first k eigenvalues and vectors are computed
mx = 100   # number of microstates for discretization
tau = 10   # lag time in steps
taus = [20, 70, 120, 170, 220, 270, 320, 370, 420, 470, 520, 570, 620] # lag times for implied timescales



############################################################################
#### DO NOT CHANGE THESE LINES #############################################
############################################################################

# calculate borders and increment for state discretization
xmin = -np.pi- 0.001
xmax = np.pi + 0.001
xdelta = (xmax - xmin) / mx
# specify the state each trajectoy point belongs to   
D = np.floor((x-xmin)/xdelta)

# ---- implied time scales ------------------------------------------
time_scales = np.zeros((len(taus),k-1))
# state-space    
g = compute_state_space_reweighting_factor(potential, beta)    

for taau in taus:
    M = compute_M_overdamped_Langevin(MO1, taau)
    # counting matrix
    C = np.zeros((mx,mx))
    for i in range(0,len(D)-(taau+1)):
        start = int(D[i])
        end = int(D[i+taau])
        C[start,end] += g[i]*M[i]
    # enforce detailed balance
    C = C + C.transpose()
    # transition matrix
    T = compute_transition_matrix(C)
    # eigenvalues, left eigenvectos, right eigenvectors
    w,vl,vr = compute_msm_analysis(T, k)
    time_scales[taus.index(taau),:] = compute_implied_time_scales(taau, w)

# ---- dominant eigenspace for given lag time ------------------------

g = compute_state_space_reweighting_factor(potential, beta)
M = compute_M_overdamped_Langevin(MO1, tau)
# correlation matrix
C = np.zeros((mx,mx))
for i in range(0,len(D)-(tau+1)):
    start = int(D[i])
    end = int(D[i+tau])
    C[start,end] += g[i]*M[i]
# enforce detailed balance
C = C + C.transpose()
# transition matrix
T = compute_transition_matrix(C)
# eigenvalues, normed left eigenvectos, normed right eigenvectors
w,vl,vr = compute_msm_analysis(T, k)
w,vl,vr = compute_normed_MSM_analysis(vl, T, k)
# create corresponding vector containing the microstates
xx = np.linspace(xmin,xmax,mx)

# plot implied timescales
t = nstxout*dt
fig1 = plt.figure()
plt.title('implied timescales')
for i in range(0,k-1):
    plt.plot(np.array(taus)*t, time_scales[:,i]*t, label='%s' %(i+2))
plt.legend(loc=1)
plt.xlabel('$\\tau$ in ps')
plt.ylabel('its in ps')

# plot left eigenvectors
fig2 = plt.figure()
plt.title('left eigenvectors')
plt.axhline(0, linestyle='--', linewidth=1, color='k')
plt.plot(xx, vl[:,0], label='1st')
plt.plot(xx, vl[:,1], label='2nd')
plt.plot(xx, vl[:,2], label='3rd')
plt.xlabel('$\\phi$ in rad')
plt.ylabel('$l$')


